On Sinkhorn's Algorithm and Choice Modeling

For a broad class of models widely used in practice for choice and ranking data based on Luce's choice axiom, including the Bradley--Terry--Luce and Plackett--Luce models, we show that the associated maximum likelihood estimation problems are equivalent to a classic matrix balancing problem with target row and column sums. This perspective opens doors between two seemingly unrelated research areas, and allows us to unify existing algorithms in the choice modeling literature as special instances or analogs of Sinkhorn's celebrated algorithm for matrix balancing. We draw inspirations from these connections and resolve some open problems on the study of Sinkhorn's algorithm. We establish the global linear convergence of Sinkhorn's algorithm for non-negative matrices whenever finite scaling matrices exist, and characterize its linear convergence rate in terms of the algebraic connectivity of a weighted bipartite graph. We further derive the sharp asymptotic rate of linear convergence, which generalizes a classic result of Knight (2008). To our knowledge, these are the first quantitative linear convergence results for Sinkhorn's algorithm for general non-negative matrices and positive marginals. Our results highlight the importance of connectivity and orthogonality structures in matrix balancing and Sinkhorn's algorithm, which could be of independent interest. More broadly, the connections we establish in this paper between matrix balancing and choice modeling could also help motivate further transmission of ideas and lead to interesting results in both disciplines.

==> exp/cmpbnd.m <==
clear; clc; close all;

rng(2024);
mlist = 50:50:500;
nlist = mlist * 2;

nsize = length(mlist);

ntest = 20;
bnds = zeros(nsize, 1);

for i = 1:nsize
    m = mlist(i);
    n = nlist(i);
    bndnow = zeros(ntest, 1);
    
    parfor k = 1:ntest
        A = abs(sprandn(m, n, 0.8));
        p = rand(m, 1);
        q = rand(n, 1)
        q = q / sum(q) * sum(p);
        bound = getskcond(A, p, q);
        if bound > 0
            bndnow(k) = bound;
        end % End if
    end % End for
    
    bnds(i) = median(nonzeros(bndnow));
    
end % End for

plot(mlist, bnds, 'LineWidth', 3, 'Marker', '+', 'MarkerSize', 3);
xlabel("Size of m");
ylabel("Theoretical bound");
set(gca, 'FontSize', 20, 'LineWidth', 1, 'Box', 'on');

tightfig;

% saveas(gca, "bound-sublin.pdf");
% rng(10);



==> exp/getskcond.m <==
function [bnd1] = getskcond(A, p, q)

[m, n] = size(A);
[col, row, nz] = find(A);
v = rand(n, 1);
c = 1;
geobound = 1;

if geobound
    for i = 1:500
        u = p ./ (A * v);
        v = q ./ (A' * u);
    end % End for
    
    % Uopt = diag(u);
    % Vopt = diag(v);
    uopt = u;
    vopt = v;
    % UAV = diag(u) * A * diag(v);
    
    if max(uopt) > 1e+04 || max(vopt) >= 1e+04
        bnd1 = -1;
        return;
    end % End if
    
    % Construct Laplacian
    Ae = sum(A, 2);
    ATe = sum(A, 1);
    
    L = [diag(Ae), -A;
        -A', diag(ATe)];
    
    eval = eig(full(L));
    
    l = min(max(Ae), max(ATe));
    
    ub1 = max(uopt) / min(uopt);
    ub2 = max(uopt) * max(vopt);
%     ub3 = 1 / (min(uopt) * min(vopt));
    ub3 = (max(Ae) * max(uopt)) / (min(p) * min(uopt));
    bnd1 = full(max([ub1, ub2, ub3])^2 * l / eval(2));
%     bnd1 = ub3 * l / eval(2);
    
else
    
    [~, ~, nz] = find(A);
    rho = max([p; q]);
    nu = min(nz) / max(nz);
    bnd1 = sum(p) * log(m * rho / nu);
    
end % End if


end % End function

==> exp/sinkhornratio.m <==
function [ratio] = sinkhornratio(A)

if nargin == 0
%     rng(123);
    n = 25;
    A = abs(sprandn(n, n, 1));
%     A = A + A';
%     A = A + diag(diag(rand(n)));
%     A = rand(n, n);
    A = [zeros(n, n), A';
         A, zeros(n, n)];
%     A = A + A';
%     A = exp(- A / 0.1);
%     A = A / norm(A, 'fro');
    fprintf("Minimum eigenvalue of A: %f \n", eigs(A, 1, 'smallestreal'));
    fprintf("Sparsity of A: %f \n", length(nonzeros(A)) / (4 * (n * n)));
end % End if 

n = size(A, 1);
nby2 = n / 2;
v = zeros(n, 1);
% V = v * v';

cvx_begin sdp
cvx_solver mosek
variable X(n, n) semidefinite
variable x(n) nonnegative
minimize trace(A * X) - sum(log(x)) - 0.1 * sum(x)
subject to
% X(1, 1) == 1.0;
% x(1, 1) == 1.0;
    trace(X(1:nby2, 1:nby2)) - trace(X(nby2+1:end, nby2+1:end)) == 0.0;
% sum(x(1:nby2)) == sum(x(1+nby2:end));
    X(:) >= 0; %#ok
    [X, x;
     x', 1] >= 0;
cvx_end

ratio = cvx_optval;
keyboard;

end % End function

==> exp/skcheck.m <==
% clear; clc; close all;

% m = 50;
% n = 50;
% rng(10);

% A = sprand(m, n, 0.3);
% p = rand(m, 1);
% p(1) = 1;
% q = rand(n, 1);
% q = q / sum(q) * sum(p);

% k = 100;
n = 2 * k + 1;
% m = n;
nu = 0.1;

A = eye(n) * (1 - sqrt(nu));
% A = A + diag(ones(n - 1, 1) * nu, -1);

for i = 1:k
    A(i, i + 1) = nu;
end % End for

for i = k+1:n-1
    A(i, i + 1) = 1;
end % End for

A(n, 1) = sqrt(nu);
p = ones(n, 1);
q = ones(n, 1);

% Construct Laplacian
Ae = sum(A, 2);
ATe = sum(A, 1);
L = [diag(Ae), -A;
     -A', diag(ATe)];
eval = eig(full(L));
l = min(max(Ae), max(ATe));

v = rand(n, 1);
c = 1;

niter = 5000;

for i = 1:niter
    u = p ./ (A * v);
    v = q ./ (A' * u);
end % End for

Uopt = diag(u);
Vopt = diag(v);
uopt = u;
vopt = v;
UAV = diag(u) * A * diag(v);

Lopt = [eye(n), -UAV;
        -UAV', eye(n)];
    
evalopt = eig(full(Lopt));

bnd = full(max(uopt)^4 / min(uopt)^4 * l / eval(2));

v = rand(n, 1);
% v = v / v(1);
lb = min(vopt) / max(vopt);
ub = 1 / lb;

vmax = zeros(niter, 1);
vmin = zeros(niter, 1);

err1 = zeros(niter, 1);
err2 = zeros(niter, 1);

for i = 1:niter
    
    u = p ./ (A * v);
    
    err1(i) = norm(v .* (A' * u) - q, 'inf');
    err2(i) = norm((v .* (A' * u) - q) ./ q, 'inf');
    
%     v2 = v;
%     vtmp = Vopt * ((A' * uopt) ./ (A' * ((Uopt * A * vopt) ./ (A * v))));
    v = q ./ (A' * u);
    
    
    
%     c = v(1);
%     u = u * c;
%     v = v / c;
    vmax(i) = max(v);
    vmin(i) = min(v);
    if vmax(i) >= ub || vmin(i) <= lb
%         keyboard;
    end % End if 
    
end % End for

% semilogy(err1, 'LineWidth', 2, 'DisplayName', 'Original');
% hold on;
% semilogy(err2, 'LineWidth', 2, 'DisplayName', 'Scaled');
% legend();

d = diff(log(err1));
fprintf("%d Linear conv: %e Lambda 2: %e Lambda 2(orig): %e \n", n, d(end), evalopt(2), eval(2));

% figure(2);
% semilogy(vmax, 'LineWidth', 3);
% hold on;
% semilogy(vmin, 'LineWidth', 3);
% yline(lb, 'LineStyle', '--', 'LineWidth', 3);
% yline(ub, 'LineStyle', '--', 'LineWidth', 3);

% (Uopt * A * vopt) ./ (A * v)
% Vopt * inv(diag(A' * Uopt * diag(1 ./ (A * v)) * A * vopt)) * A' * Uopt * e;

